Multi-Resolution 3D Mapping with Explicit Free Space Representation for Fast and Accurate Mobile Robot Motion Planning

With the aim of bridging the gap between high quality reconstruction and mobile robot motion planning, we propose an efficient system that leverages the concept of adaptive-resolution volumetric mapping, which naturally integrates with the hierarchical decomposition of space in an octree data structure. Instead of a Truncated Signed Distance Function (TSDF), we adopt mapping of occupancy probabilities in log-odds representation, which allows to represent both surfaces, as well as the entire free, i.e. observed space, as opposed to unobserved space. We introduce a method for choosing resolution -- on the fly -- in real-time by means of a multi-scale max-min pooling of the input depth image. The notion of explicit free space mapping paired with the spatial hierarchy in the data structure, as well as map resolution, allows for collision queries, as needed for robot motion planning, at unprecedented speed. We quantitatively evaluate mapping accuracy, memory, runtime performance, and planning performance showing improvements over the state of the art, particularly in cases requiring high resolution maps.

==> code/clamp.m <==
% CLAMP  Clamp the elements of a vector/matrix.
%    Y = CLAMP(X,XMIN,XMAX) clamp the elements of X between XMIN and XMAX.


% Copyright (C) 2019 Sotiris Papatheodorou
% 
% Licensed under the Apache License, Version 2.0 (the "License");
% you may not use this file except in compliance with the License.
% You may obtain a copy of the License at
% 
%    http://www.apache.org/licenses/LICENSE-2.0
% 
% Unless required by applicable law or agreed to in writing, software
% distributed under the License is distributed on an "AS IS" BASIS,
% WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
% See the License for the specific language governing permissions and
% limitations under the License.

function y = clamp(x,xmin,xmax)
	y = max(x, xmin);
	y = min(y, xmax);
end



==> code/coldiff.m <==
function C = coldiff(A, B)
	C = A;
	for i = 1:size(B, 2)
		col = B(:, i);
		idx_rem = [];
		% Find matching columns
		for j = 1:size(C, 2)
			if isequal(C(:,j), col)
				idx_rem = [idx_rem j];
			end
		end
		% Delete matching columns
		C(:, idx_rem) = [];
	end
end


==> code/image_scale_figure.m <==
clear variables;
close all;

font_size = 8;
num_scales = 5;
grid_dist = 10;
src_color = [0.3660 0.5740 0.0880 1]; % Dark green
sum_color = [0.6660 0.8740 0.3880 1]; % Light green TODO lighter?
dst_color = [0.0000 0.2470 0.5410 1]; % Dark blue
line_color = [0.0 0.0 0.0 1];
grid_color = [0.5 0.5 0.5 1];
grid_width = 0.3;



% Create the image grids
grid_size = 2^(num_scales - 1) + 1 + 1;
%grid_size = 20 + 1;
[grid_x, grid_y] = meshgrid(1:grid_size, 1:grid_size);
grid_z_vals = grid_dist .* (0:(num_scales - 1));
grid_center = floor(grid_size / 2) .* ones(2, 1);

% Indices of source and destination patches per scale
src_idx = cell([1 num_scales]);
sum_idx = cell([1 num_scales]);
dst_idx = cell([1 num_scales]);
for s = 1:num_scales
	% Compute source patches
	if s == 1
		% Full 8 neighbor grid for scale 0
		side = 2^s + 1;
		[gx, gy] = meshgrid(1:side, 1:side);
		src_idx{s} = [reshape(gx, 1, side^2) ; reshape(gy, 1, side^2)] ...
				+ (floor(grid_size / 2) - ceil(side / 2)) .* ones(2, 1);
	elseif s < num_scales
		% Sparse 4 neighbor grid for scale > 0
		offset = floor((2^(s - 1) + 1) / 2);
		src_idx{s} = offset .* [1 1 -1 -1 ; 1 -1 -1 1] + grid_center;
	end

	% Compute destination patches
	if s > 1
		dst_idx{s} = grid_center;
	end

	% Compute summary patches
	if s < num_scales
		side = 2^s + 1;
		[gx, gy] = meshgrid(1:side, 1:side);
		sum_idx{s} = [reshape(gx, 1, side^2) ; reshape(gy, 1, side^2)] ...
				+ (floor(grid_size / 2) - ceil(side / 2)) .* ones(2, 1);
		% Remove all squares present in the source patch
		sum_idx{s} = coldiff(sum_idx{s}, src_idx{s});
		% Remove all squares present in the destination patch
		sum_idx{s} = coldiff(sum_idx{s}, dst_idx{s});
	end

end



figure;
hold on;
axis equal;
axis off;

for s = 1:num_scales
	% Plot the grids
	plot3(grid_x, grid_y, grid_z_vals(s) .* ones(size(grid_x)), 'Color', grid_color, 'LineWidth', grid_width);
	plot3(grid_y, grid_x, grid_z_vals(s) .* ones(size(grid_x)), 'Color', grid_color, 'LineWidth', grid_width);

	% Plot the summary patches
	for p = 1:size(sum_idx{s}, 2)
		squarefill(sum_idx{s}(1, p) + 0.5, sum_idx{s}(2, p) + 0.5, ...
				grid_z_vals(s), 1, sum_color);
	end

	% Plot the source patches
	for p = 1:size(src_idx{s}, 2)
		squarefill(src_idx{s}(1, p) + 0.5, src_idx{s}(2, p) + 0.5, ...
				grid_z_vals(s), 1, src_color);
	end

	% Plot the destination patches
	if ~isempty(dst_idx{s})
		squarefill(dst_idx{s}(1) + 0.5, dst_idx{s}(2) + 0.5, ...
				grid_z_vals(s), 1, dst_color);
	end

	% Connect the source and destination patches
	if s < num_scales && ~isempty(dst_idx{s + 1})
		for p = 1:size(src_idx{s}, 2)
			x = [src_idx{s}(1, p)+0.5 dst_idx{s + 1}(1)+0.5];
			y = [src_idx{s}(2, p)+0.5 dst_idx{s + 1}(2)+0.5];
			z = [grid_z_vals(s) grid_z_vals(s + 1)];
			plot3(x, y, z, '-', 'Color', line_color);
		end
	end

	h = text(grid_size + 3, (grid_size + 1) / 2, grid_z_vals(s), ...
			sprintf('Scale %d', s - 1), ...
			'FontSize', font_size, 'HorizontalAlignment', 'center');
	set(h, 'Rotation', 90);
end
h = text(grid_size + 4.5, (grid_size + 1) / 2, grid_z_vals(1), ...
		'(Original image)', ...
		'FontSize', font_size / 2, 'HorizontalAlignment', 'center');
set(h, 'Rotation', 90);


view([10 15]);
view([-6.5 28.5]);

print('image_scale.pdf', '-dpdf', '-painters');
system('pdf270 image_scale.pdf -o image_scale.pdf');
system('pdfcrop image_scale.pdf image_scale.pdf');



==> code/prob_figure.m <==
clear variables;
close all;

l_min = -5.015;
l_max =  5.015;
k_tau = 0.026;
linewidth = 1.5;
neg_diff_cuttoff = 1.5;
end_marker_size = l_min / 30;
font_size = 22;

set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');

tau = @(z) clamp(k_tau * z, 0.06, 0.16);
sigma = @(z) clamp(k_tau * z, 0.045, 0.18);



% Curve 1
zm = [1 5];
color = {[241 163 64] ./ 255, [94 60 153] ./ 255};

for i = 1:length(zm)
	taui = tau(zm(i));
	sigmai = sigma(zm(i));
	x{i} = [-neg_diff_cuttoff*sigmai -sigmai 0 taui/2 taui];
	slopei = -l_min / sigmai;
	yi_max = min([slopei * taui/2 l_max]);
	y{i} = [l_min l_min 0 yi_max yi_max];
end

x_min = min(cellfun(@min, x));
x_max = max(cellfun(@max, x));
y_min = min(cellfun(@min, y));
y_max = max(cellfun(@max, y));
for i = 1:length(zm)
	x{i}(1) = x_min;
end



figure;
hold on;
% Axes
plot([x_min x_max], [0 0], 'k');
plot([0 0], [l_min y_max], 'k');
% l min
plot([x_min 0], [l_min l_min], 'k:');
% Vertical bars
plot([x{2}(2) x{2}(2)], [l_min 0], 'k--');
plot([x{2}(4) x{2}(4)], [l_min y{2}(4)], 'k--');
plot([x{2}(5) x{2}(5)], [l_min y{2}(5)], 'k--');

for i = 1:length(zm)
	h(i) = plot(x{i}, y{i}, 'Color', color{i}, 'LineWidth', linewidth);
	ex = [x{i}(end) x{i}(end)];
	ey = [y{i}(end)-end_marker_size y{i}(end)+end_marker_size];
	plot(ex, ey, 'Color', color{i}, 'LineWidth', linewidth)
end

xticks([x{2}(2) 0 x{2}(4) x{2}(5)]);
xticklabels({'$\mu_(z_r)$' '0' '$\frac{\tau(z_r)}{2}$' '$\tau(z_r)$'});
yticks([l_min 0]);
yticklabels({'$l_{\min}$' '0'});

xlabel('$z_r - m_r$', 'FontSize', font_size);
ylabel({'Log-odds occupancy';'probability'}, 'FontSize', font_size-4);
legend(h, '$z_r = 1$', '$z_r = 5$', 'Location', 'NorthWest');

set(gca, 'FontSize', font_size);
axis tight;

print('prob_figure.pdf', '-dpdf');
system('pdfcrop prob_figure.pdf prob_figure.pdf');



==> code/sigma_figure.m <==
clear variables;
close all;

font_size = 22;
linewidth = 1.5;
color = {[0.6660, 0.8740, 0.3880], [0, 0.2470, 0.5410]};

z_np = 0.75;
z_fp = 2.5;
sigma_min = 0.05;
sigma_max = 0.2;
k_tau = 0.03;

set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');

% Solid
zr = linspace(z_np, z_fp);
sigma_l = k_tau .* zr;
sigma_q = k_tau .* zr .^ 2;
sigma_l(sigma_l < sigma_min) = sigma_min;
sigma_q(sigma_q < sigma_min) = sigma_min;
% Dashed
zr_extra = linspace(z_np - 0.15, z_fp + 0.15);
sigma_l_extra = k_tau .* zr_extra;
sigma_q_extra = k_tau .* zr_extra .^ 2;


figure;
hold on;

% Vertical dashed
plot([z_np z_np], [0 max([sigma_l(1)   sigma_q(1)   sigma_min])], 'k:');
plot([z_fp z_fp], [0 max([sigma_l(end) sigma_q(end) sigma_min])], 'k:');
% Horizontal dashed
plot([zr_extra(1) zr_extra(end)], [sigma_min sigma_min], 'k:');
plot([zr_extra(1) zr_extra(end)], [sigma_max sigma_max], 'k:');

plot(zr_extra, sigma_l_extra, '--', 'Color', color{1}, 'LineWidth', 1);
plot(zr_extra, sigma_q_extra, '--', 'Color', color{2}, 'LineWidth', 1);
plot(zr, sigma_l, 'Color', color{1}, 'LineWidth', linewidth);
plot(zr, sigma_q, 'Color', color{2}, 'LineWidth', linewidth);

xticks([z_np z_fp]);
xticklabels({'$z_{\mathrm{np}}$' '$z_{\mathrm{fp}}$'});
yticks([0 sigma_min sigma_max]);
yticklabels({'0' '$\sigma_{\min}$' '$\sigma_{\max}$'});

xlabel('$z_r$', 'FontSize', font_size, 'Interpreter', 'latex');
ylabel('$\sigma$', 'FontSize', font_size, 'Interpreter', 'latex');
set(get(gca,'YLabel'),'Rotation',0)

set(gca, 'FontSize', font_size);
axis tight;

print('sigma_figure.pdf', '-dpdf');
system('pdfcrop sigma_figure.pdf sigma_figure.pdf');



==> code/timings_figure.m <==
clear variables;
close all;

font_size = 22;

time_1cm_base  = [0.210671 0.190577 0.176092 0.070295 0.065321] .* 1000;
time_2cm_base  = [0.041650 0.071604 0.064008 0.045014 0.043139] .* 1000;
time_10cm_base = [0.012196 0.011239 0.010926 0.000000 0.000000] .* 1000;
time_1cm_top   = [2.555671 0.000000 0.000000 0.000000 0.000000] .* 1000;
time_2cm_top   = [0.320577 0.000000 0.000000 0.000000 0.000000] .* 1000;
time_10cm_top  = [0.031981 0.000000 0.000000 0.000000 0.000000] .* 1000;
time_1cm_top(1)  = time_1cm_base(1)  + time_1cm_top(1);
time_2cm_top(1)  = time_2cm_base(1)  + time_2cm_top(1);
time_10cm_top(2) = time_10cm_base(1) + time_10cm_top(1);

set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');

x = categorical({'1','2','10'});
x = reordercats(x,{'1','2','10'});



figure;
hold on;
yy = [time_1cm_top; time_2cm_top; time_10cm_top];
bb = bar(x, yy, 'grouped', 'FaceColor', 'flat');
y = [time_1cm_base; time_2cm_base; time_10cm_base];
b = bar(x, y, 'grouped', 'FaceColor', 'flat');
ylabel('Iteration time (ms)');
xlabel('Voxel size (cm)');
grid on;
grid minor;
legend([b(1) bb(1) b(2) b(3) b(4) b(5) ], ...
		'voxblox TSDF (fast)', 'voxblox ESDF', ...
		'$\times0.5, \,\,\,\, \pm250/55$', '$\times0.5, \,\,\,\, \pm50\,\,\, /12$', ...
		'$\times0.25, \, \pm250/55$', '$\times0.25, \, \pm50\,\,\, /12$', ...
		'Location', 'NorthEast');

bb(1).CData = [0, 0.5470, 0.8410];
b(1).CData = [0, 0.2470, 0.5410];
b(2).CData = [0.9500, 0.4250, 0.1980];
b(3).CData = [0.6500, 0.2250, 0];
b(4).CData = [0.6660, 0.8740, 0.3880];
b(5).CData = [0.3660, 0.5740, 0.0880];

set(gca, 'FontSize', font_size);
axis tight;

print('timings_figure.pdf', '-dpdf');


